A Sequential Least Squares Method for Poisson Equation using A Patch Reconstructed Space

We propose a new least squares finite element method to solve the Poisson equation. By using a piecewisely irrotational space to approximate the flux, we split the classical method into two sequential steps. The first step gives the approximation of flux in the new approximation space and the second step can use flexible approaches to give the pressure. The new approximation space for flux is constructed by patch reconstruction with one unknown per element consisting of piecewisely irrotational polynomials. The error estimates in the energy norm and $L^2$ norm are derived for the flux and the pressure. Numerical results verify the convergence order in error estimates, and demonstrate the flexibility and particularly the great efficiency of our method.

==> figure/run.sh <==
#! /bin/sh

for eps in *.eps
do
  name=${eps%.eps};
  var1=.eps;
  var2=.pdf;
  echo "epstopdf ... " ${name}${var1};
  epstopdf ${name}${var1};
  echo "OK!";
  #pdfcrop ${name}${var2};
done

